Mirage: Mitigating Illicit Inventorying in a RFID Enabled Retail Environment

Given its low dollar and maintenance cost, RFID is poised to become the enabling technology for inventory control and supply chain management. However, as an outcome of its low cost, RFID based inventory control is susceptible to pernicious security and privacy threats. A deleterious attack on such a system is corporate espionage, where attackers through illicit inventorying infer sales and restocking trends for products. In this paper, we first present plausible aftermaths of corporate espionage using real data from online sources. Second, to mitigate corporate espionage in a retail store environment, we present a simple lowcost system called Mirage. Mirage uses additional programmable low cost passive RFID tags called honeytokens to inject noise in retail store inven-torying. Using a simple history based algorithm that controls activation and de-activation of honeytokens, Mirage randomizes sales and restocking trends. We evaluate Mirage in a real warehouse environment using a commercial off-the-shelf Motorola MC9090 handheld RFID reader and over 450 Gen2 low cost RFID tags. We show that Mirage successfully flattens and randomizes sales and restocking trends while adding minimal cost to inventory control.

==> data/plotread.m <==
load read.txt
x = read(:,1);
h=cdfplot(x);
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Latency of reading honeytokens (millisecond)');
set(h, 'FontSize', 16);
h=ylabel('Percentage of reads');
set(h, 'FontSize', 16);

==> data/plotwrite.m <==
load write.txt
x = write(:,1);
x = x*1000;
h=cdfplot(x);
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Latency of programming honeytokens (millisecond)');
set(h, 'FontSize', 16);
h=ylabel('Percentage of programming events');
set(h, 'FontSize', 16);

==> figs/plotScenario.m <==
load Scenario1.txt
load Scenario2.txt
load Scenario3.txt
x1=Scenario1(:,1)
y1=Scenario1(:,2)
x2=Scenario2(:,1)
y2=Scenario2(:,2)
x3=Scenario3(:,1)
y3=Scenario3(:,2)
z3=Scenario3(:,3)
figure(1)
h = plot(x1,y1)
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Day');
set(h, 'FontSize', 16);
h=ylabel('Inventory (number of items)');
set(h, 'FontSize', 16);
figure(2)
h = plot(x2,y2)
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Day');
set(h, 'FontSize', 16);
h=ylabel('Inventory (number of items)');
set(h, 'FontSize', 16);
figure(3)
h = plot(x3,y3,x3,z3)
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Day');
set(h, 'FontSize', 16);
h=ylabel('Sales');
set(h, 'FontSize', 16);

==> figs/plotScenario1Mirage.m <==
load Scenario1.txt
load Scenario1Mirage.txt
x1=Scenario1(:,1)
y1=Scenario1(:,2)
x2=Scenario1Mirage(:,1);
y2=Scenario1Mirage(:,2)
h = plot(x1,y1, x2, y2)
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Day');
set(h, 'FontSize', 16);
h=ylabel('Inventory (number of items)');
set(h, 'FontSize', 16);


==> figs/plotScenario2Mirage.m <==
load Scenario2.txt
load Scenario2Mirage.txt
x1=Scenario2(:,1)
y1=Scenario2(:,2)
x2=Scenario2Mirage(:,1);
y2=Scenario2Mirage(:,2)
h = plot(x1,y1, x2, y2)
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Day');
set(h, 'FontSize', 16);
h=ylabel('Inventory (number of items)');
set(h, 'FontSize', 16);


==> figs/plotScenarioMirage.m <==
load Scenario1.txt
load Scenario1Mirage.txt
x1=Scenario1(:,1)
y1=Scenario1(:,2)
x2=Scenario1Mirage(:,1);
y2=Scenario1Mirage(:,2)
h = plot(x1,y1, x2, y2)
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Day');
set(h, 'FontSize', 16);
h=ylabel('Inventory (number of items)');
set(h, 'FontSize', 16);


==> figs/plotScenarioMirage3.m <==
load Scenario3.txt
load Scenario2Mirage.txt
x1=Scenario3(:,1)
y1=Scenario3(:,2)
y2=Scenario3(:,3)
x2=Scenario2Mirage(:,1);
y3=Scenario2Mirage(:,2)
y4=Scenario2Mirage(:,3); 
h = plot(x1,y1, x1, y2, x2, y3, x2, y4)
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Day');
set(h, 'FontSize', 16);
h=ylabel('Inventory (number of items)');
set(h, 'FontSize', 16);


==> figs/plotScenarioMirage3random.m <==
load Scenario3.txt
load Scenario3Miragerandom.txt
x1=Scenario3(:,1)
y1=Scenario3(:,2)
y2=Scenario3(:,3)
x2=Scenario3Miragerandom(:,1);
y3=Scenario3Miragerandom(:,2)
y4=Scenario3Miragerandom(:,3); 
h = plot(x1,y1, x1, y2, x2, y3, x2, y4)
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Day');
set(h, 'FontSize', 16);
h=ylabel('Sales (number of items)');
set(h, 'FontSize', 16);


==> figs/plotTradeoff1.m <==
load item1tradeoff.txt
load Scenario3.txt
x2 = Scenario3(:,1);
y4 = Scenario3(:,2);
x1=item1tradeoff(:,1)
y1=item1tradeoff(:,2)
y2=item1tradeoff(:,3)
y3=item1tradeoff(:,4)
h = plot(x2, y4, x1,y1, x1, y2, x1, y3)
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Day');
set(h, 'FontSize', 16);
h=ylabel('Sales');
set(h, 'FontSize', 16);


==> figs/plotTradeoff2.m <==
load item2tradeoff.txt
load Scenario3.txt
x2 = Scenario3(:,1);
y4 = Scenario3(:,3);
x1=item2tradeoff(:,1)
y1=item2tradeoff(:,2)
y2=item2tradeoff(:,3)
y3=item2tradeoff(:,4)
h = plot(x2, y4, x1,y1, x1, y2, x1, y3)
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('Day');
set(h, 'FontSize', 16);
h=ylabel('Sales');
set(h, 'FontSize', 16);


==> figs/plotwrite.m <==
load dhcp.txt
x = dhcp(:,1);
y = dhcp(:,2);
x = x/60.0;
y = y*100;
figure(1)
h=semilogx(x, y);
h1=gca;
set(h1,'FontSize',14);
set(h, 'LineWidth', 2);
grid on;
h=xlabel('DHCP lease time (minutes)');
set(h, 'FontSize', 16);
h=ylabel('Percentage of DHCP leases');
set(h, 'FontSize', 16);
